A Versatile Software Systolic Execution Model for GPU Memory-Bound Kernels

This paper proposes a versatile high-performance execution model, inspired by systolic arrays, for memory-bound regular kernels running on CUDA-enabled GPUs. We formulate a systolic model that shifts partial sums by CUDA warp primitives for the computation. We also employ register files as a cache resource in order to operate the entire model efficiently. We demonstrate the effectiveness and versatility of the proposed model for a wide variety of stencil kernels that appear commonly in HPC, and also convolution kernels (increasingly important in deep learning workloads). Our algorithm outperforms the top reported state-of-the-art stencil implementations, including implementations with sophisticated temporal and spatial blocking techniques, on the two latest Nvidia architectures: Tesla V100 and P100. For 2D convolution of general filter sizes and shapes, our algorithm is on average 2.5x faster than Nvidia's NPP on V100 and P100 GPUs.

==> myfiles/7pointStencil.cpp <==
template<typename T, int B, int P, int M, int N>
__global__ void 2D5PointsStencil(const T* src, T* dst, int W, int H, 
    T Current, T North, T Sourth, T West, T East) {
	const int C = P + N - 1;
    //register files
	T data[C];
	//1, Load data from global memory to registers
    data[DATA_IDX] = src[SRC_IDX];
	//2, Compute Stencil Results
	#pragma unroll
	for (int i=0; i<P; i++) {
		T sum = 0;
        //1th column
        sum = MAD(data[i + 1], West, sum);
        sum = __my_shfl_up(sum, 1);
        //2th column
        sum = MAD(data[i + 0], North, sum);
        sum = MAD(data[i + 1], Current, sum);
        sum = MAD(data[i + 2], South, sum);
        sum = __my_shfl_up(sum, 1);
        //3th column
        sum = MAD(data[i + 1], East, sum);
		data[i] = sum;
	}   
    //3, Store Result to Global Memory
    dst[DST_IDX] = data[DATA_IDX];
}

==> myfiles/bmk.sflup.cpp <==
start_time = stop_time = 0;
for (;start_time >= stop_time;){
    for (int i=0;i<iterative;i++){							
        __syncthreads();									
        start_time = clock();
        REPEAT_N(t2=__shfl_up(t1); t1=__shfl_up(t2);)
        stop_time = clock();							
    }		
}
out[0] = (unsigned int )(t1 + t2);							
result[START_IDX] = start_time;	
result[STOP_IDX] = stop_time;
